frb100-40 After Two Decades: An Optimality Certificate and a Preregistered Search Study

For more than 20 years, the Model-RB benchmark frb100-40 remained an open challenge; since 2014, its public record had stood at 99 of 100 variables. We give a directly checkable 100-vertex independent set for its 4,000-vertex graph. Together with a verified partition into 100 cliques of size 40, the witness proves that the maximum independent-set size is 100 and the minimum vertex-cover size is 3,900. The stochastic run that found the witness is kept separate from this proof. We evaluated its added pair and triple repair operators in a preregistered campaign comprising 8,668 valid runs. The primary comparison found no detectable acceleration over base ULSA (hazard ratio 0.967, 95% confidence interval 0.915-1.023; p=0.248), and the factorial ablation reached the same conclusion. On a smaller FRB suite, the group-aware CSP pipeline solved 2,500/2,500 runs, compared with 2,391/2,500 for LibMVC-NuMVC. On frb100-40, full ULSA, base ULSA, and NuMVC each produced 0/56 new certificates. With no events, the planned cross-solver hazard ratios remain unidentified. NuMVC ended with cover size 3,902 in 40 runs and 3,903 in 16. Exhaustive enumeration showed that none of the 108 unique recorded conflict-two states had a strictly improving group-aware CSP neighbor within Hamming radius three. The certificate settles the instance. The experiments characterize the search barrier, and the preregistered comparisons show no heuristic advantage.

==> anc/README.txt <==
Ancillary files for the frb100-40 preprint

frb100-40_IS100_canonical.txt contains the 100-vertex independent-set certificate.
verify_certificate.py is a dependency-free verifier for the certificate and the matching 100-clique upper bound.

Usage:
  python3 verify_certificate.py /path/to/frb100-40.mis frb100-40_IS100_canonical.txt

The verifier requires the canonical BHOSLIB frb100-40.mis graph. Its SHA-256 is:
  1f94968e4506fa91674e5728ff2d0a54a006e44363302c2c83b188cb2c870066

The complete reproducibility artifact is deposited under reserved DOI
10.5281/zenodo.22257064 and will be activated upon acceptance.

==> anc/frb100-40_IS100_canonical.txt <==
# frb100-40 maximum independent set certificate (one-based DIMACS vertex ids)
# graph sha256 1f94968e4506fa91674e5728ff2d0a54a006e44363302c2c83b188cb2c870066
# |S| = 100  =>  alpha(G) = 100, tau(G) = 3900
25 59 96 142 164 240 248 311 341 392 422 457 483 528 591 613 657 685 757 794 830 847 903 943 992 1015 1067 1105 1151 1174 1227 1264 1314 1357 1381 1432 1470 1499 1557 1586 1618 1663 1710 1729 1786 1819 1868 1909 1952 1968 2038 2076 2104 2130 2174 2234 2247 2293 2333 2371 2408 2446 2496 2536 2566 2612 2668 2696 2733 2788 2832 2863 2907 2956 2963 3036 3080 3112 3121 3185 3227 3280 3311 3333 3382 3429 3463 3485 3545 3563 3603 3680 3688 3733 3764 3818 3873 3888 3958 3987


==> anc/verify_certificate.py <==
#!/usr/bin/env python3
"""Standalone certificate verifier for frb100-40 (no third-party dependencies).

usage: python3 verify_certificate.py [GRAPH.mis] [CERTIFICATE.txt]
defaults: ../evidence/theorem_v3/frb100-40.mis and ./frb100-40_IS100_canonical.txt

Checks: graph hash, 100 distinct in-range vertices, one vertex per 40-clique
group, zero graph edges inside the set, and that every group is a complete
K40 (the clique-cover upper bound). Exit code 0 only if everything holds.
"""
import hashlib, sys, os
HERE = os.path.dirname(os.path.abspath(__file__))
graph = sys.argv[1] if len(sys.argv) > 1 else os.path.join(HERE, "..", "evidence", "theorem_v3", "frb100-40.mis")
cert  = sys.argv[2] if len(sys.argv) > 2 else os.path.join(HERE, "frb100-40_IS100_canonical.txt")
EXPECTED_GRAPH_SHA = "1f94968e4506fa91674e5728ff2d0a54a006e44363302c2c83b188cb2c870066"

h = hashlib.sha256(open(graph, "rb").read()).hexdigest()
print("graph sha256 :", h, "(EXPECTED)" if h == EXPECTED_GRAPH_SHA else "(!! DIFFERS FROM THE HASH CITED IN THE PAPER)")

n = m = 0; adj = set()
for ln in open(graph):
    if ln.startswith("p"):
        _, _, n, m = ln.split(); n, m = int(n), int(m)
    elif ln.startswith("e"):
        _, a, b = ln.split(); a, b = int(a), int(b); adj.add((min(a, b), max(a, b)))
print("graph        : n=%d m=%d (unique edges %d)" % (n, m, len(adj)))

S = []
for ln in open(cert, errors="replace"):
    ln = ln.strip()
    if not ln or ln.startswith("#"): continue
    if ln.startswith("S "): ln = ln[2:]          # "S v1 v2 ..." solution line
    toks = ln.split()
    if all(tok.isdigit() for tok in toks):       # skip metadata lines (status=, source=, ...)
        S += [int(x) for x in toks]
ok = True
def check(cond, msg):
    global ok; print(("PASS " if cond else "FAIL ") + msg); ok = ok and cond
check(len(S) == 100 and len(set(S)) == 100, "100 distinct vertices")
check(all(1 <= v <= n for v in S), "all vertex ids in range 1..%d" % n)
groups = [(v - 1) // 40 for v in S]
check(len(set(groups)) == 100, "one vertex from each of the 100 groups")
inner = [(a, b) for i, a in enumerate(S) for b in S[i+1:] if (min(a, b), max(a, b)) in adj]
check(len(inner) == 0, "zero graph edges inside the set (independence)  [found %d]" % len(inner))
# clique-cover upper bound: every group of 40 consecutive vertices is a K40
k40 = all(((g*40+i, g*40+j) in adj) for g in range(100) for i in range(1, 41) for j in range(i+1, 41))
check(k40, "each of the 100 groups is a complete K40 => alpha(G) <= 100")
print("RESULT       :", "alpha(G) = 100 and tau(G) = 3900 CONFIRMED" if ok else "NOT CONFIRMED")
sys.exit(0 if ok else 1)

